Gravity as a Reference for Estimating a Person's Height from Video

Estimating the metric height of a person from monocular imagery without additional assumptions is ill-posed. Existing solutions either require manual calibration of ground plane and camera geometry, special cameras, or reference objects of known size. We focus on motion cues and exploit gravity on earth as an omnipresent reference 'object' to translate acceleration, and subsequently height, measured in image-pixels to values in meters. We require videos of motion as input, where gravity is the only external force. This limitation is different to those of existing solutions that recover a person's height and, therefore, our method opens up new application fields. We show theoretically and empirically that a simple motion trajectory analysis suffices to translate from pixel measurements to the person's metric height, reaching a MAE of up to 3.9 cm on jumping motions, and that this works without camera and ground plane calibration.

==> cleanup_commentsInTex.sh <==
#!/bin/bash
# sed - i means in place operation
for f in `find ./ -name "*.tex"` ; do
	echo "replace %* in $f with single %"
	sed -i -e 's/\\%/DUMMY_PERCENT/g' $f
	sed -i -e 's/%\(.*\)$/%/g' $f
	sed -i -e 's/DUMMY_PERCENT/\\%MMY_PERCENT/g' $f #somehow this only works for strings of same length
	sed -i -e 's/MMY_PERCENT//g' $f # completely removing works though ;)
done

wait ${!}
# cleanup axillary
for f in `find ./ -name "*.tex-e"` ; do
	echo "removing $f"
	rm $f
done

==> cleanup_unusedFiles.py <==
import os
from glob import glob
import IPython
import shutil

SEARCHPATH="./"
top_files = ["top.tex"]
extensions = ['jpg','off','obj','png','log','loglog','pdf','dpth','dep','bat','fig','m','pdn','motion','txt','tex','xlsx','csv','ai','svg']
folder_list = [x for x in os.walk(SEARCHPATH)] #  if x.split('.')[-1] in extensions

# remove .svn folders
for root, subFolders, files in os.walk(SEARCHPATH):
    if '.svn' in subFolders:
        shutil.rmtree(os.path.join(root,'.svn'))
        
# get all relevan files
file_list = []
for folder in folder_list:
	path = folder[0]
	for file in folder[2]:
		if file.split('.')[-1] in extensions:
			file_list.append(os.path.join(path,file))


# read and preprocess log files
log_file_stack = ""
for file in file_list:
    if file.split('.')[-1] == 'log' or file.split('.')[-1] == 'tex' or file.split('/')[-1] in top_files:
        with open(file, "r") as f:
            try:
                log = f.read() # read everything in the file
                log.replace('\n\r','')
                log.replace('\n','')
                log_file_stack += log
            except UnicodeDecodeError:
                print("Can't open file {}, possibly because of file encoding??".format(file))
                exit()
#		print("Replacing newlines in {} ({})".format(file,file.split('/')[-1]))

# search for unreferenced files
for file in file_list:
    file_path_non_relative = file[2:]
    # file_path_non_relative = ".".join( file_path_non_relative.split('.')[:-1] ) remove ending
    print('file_path_non_relative',file_path_non_relative)
    if log_file_stack.find(file_path_non_relative)<0:
        print("No reference for {}, deleting".format(file))
        os.remove(file)

for file in file_list:
	file_path_non_relative = file[2:]
	#if log_file_stack.find(file_path_non_relative)>=0:
	#	print("Reference for {}".format(file))

# remove empty folders
def removeEmptyFolders(path, removeRoot=True):
  'Function to remove empty folders'
  if not os.path.isdir(path):
    print('{} is not a dir'.format(path))
    return

  # remove empty subfolders
  files = os.listdir(path)
  if len(files):
    for f in files:
      fullpath = os.path.join(path, f)
      #print('fullpath',fullpath)
      if os.path.isdir(fullpath):
        removeEmptyFolders(fullpath)

  # if folder empty, delete it
  files = os.listdir(path)
  if len(files) == 0 and removeRoot:
    print("Removing empty folder:", path)
    os.rmdir(path)
    
removeEmptyFolders('./',removeRoot=False)

